How to rule out $(g-2)_\mu$ in $U(1)_{L_\mu-L_\tau}$ with White Dwarf Cooling

In recent years, the gauge group $U(1)_{L_\mu-L_\tau}$ has received a lot of attention since it can, in principle, account for the observed excess in the anomalous muon magnetic moment $(g-2)_\mu$, as well as the Hubble tension. Due to unavoidable, loop-induced kinetic mixing with the SM photon and $Z$, the $U(1)_{L_\mu-L_\tau}$ gauge boson $A'$ can contribute to stellar cooling via decays into neutrinos. In this work, we perform for the first time an \textit{ab initio} computation of the neutrino emissivities of white dwarf stars due to plasmon decay in a model of gauged $U(1)_{L_\mu-L_\tau}$. A key result is that current observations of the early-stage white dwarf neutrino luminosity at the 30\% level exclude previously allowed regions of the parameter space favoured by a simultaneous explanation of the $(g-2)_\mu$ and $H_0$ anomalies. In this work, we present the relevant white dwarf cooling limits over the entire $A'$ mass range. In particular, we have performed a rigorous computation of the luminosities in the resonant regime, where the $A'$ mass is comparable to the white dwarf plasma frequencies.

==> anc/wd_lim_MeV.csv <==
# mAp[GeV], gmt(eps=0.5), gmt(eps=0.3), gmt(eps=0.1), gmt(eps=0.01)
1.000000000000000021e-03,4.267842003162664077e-05,3.758419987825318816e-05,2.856189059957461060e-05,1.607325807631501482e-05
1.072267222010323115e-03,4.576267088710200283e-05,4.030030559493526579e-05,3.062597908856862835e-05,1.723482778614529191e-05
1.149756995397735633e-03,4.906981198388553209e-05,4.321269672644832336e-05,3.283923351864573347e-05,1.848034091207634232e-05
1.232846739442065853e-03,5.261595098052977373e-05,4.633555827444333269e-05,3.521243369798654851e-05,1.981586381159581949e-05
1.321941148466028839e-03,5.641835959132398306e-05,4.968410035123478922e-05,3.775713846156272910e-05,2.124790124099474421e-05
1.417474162926804808e-03,6.049555770936842250e-05,5.327463226170064855e-05,4.048574196923899484e-05,2.278342803723113264e-05
1.519911082952933243e-03,6.486740360898966861e-05,5.712464193887529726e-05,4.341153407238264723e-05,2.442992308935393344e-05
1.629750834620643553e-03,6.955519066683375578e-05,6.125288112013220856e-05,4.654876504300023220e-05,2.619540576494739460e-05
1.747528400007682938e-03,7.458175107272419294e-05,6.567945667881274591e-05,4.991271498066909715e-05,2.808847496901334821e-05
1.873817422860383271e-03,7.997156703541541812e-05,7.042592855613790889e-05,5.351976823531509169e-05,3.011835102553043917e-05
2.009233002565045858e-03,8.575985574231215203e-05,7.551541477038748069e-05,5.738749320831764984e-05,3.229492058567729536e-05
2.154434690031882538e-03,9.197341081541087295e-05,8.097270401480070380e-05,6.153472792061905592e-05,3.462878478144818813e-05
2.310129700083158287e-03,9.863600225245056801e-05,8.682437639261449862e-05,6.598167176460325786e-05,3.713131085919680328e-05
2.477076355991709132e-03,1.057800806640348933e-04,9.309893287728743087e-05,7.074998388662811773e-05,3.981468754459270608e-05
2.656087782946684166e-03,1.134404417762483396e-04,9.982693412845453627e-05,7.586288867938985553e-05,4.269198440864943275e-05
2.848035868435805102e-03,1.216408114803827617e-04,1.070411493397255704e-04,8.134528889792792046e-05,4.577721552397065138e-05
3.053855508833412755e-03,1.304314550091512049e-04,1.147767158432995541e-04,8.722388695020817239e-05,4.908540772125574605e-05
3.274549162877731564e-03,1.398573739254272558e-04,1.230713102487633267e-04,9.352731495304239333e-05,5.263267377851507781e-05
3.511191734215127376e-03,1.499644778166765952e-04,1.319653319496117880e-04,1.002862741867831226e-04,5.643629089946382559e-05
3.764935806792471442e-03,1.608019940287168902e-04,1.415020998912805243e-04,1.075336846280277334e-04,6.051478486333468072e-05
4.037017258596558612e-03,1.724227074308928474e-04,1.517280635590506090e-04,1.153048452886294896e-04,6.488802025596023188e-05
4.328761281083061754e-03,1.848832175084221604e-04,1.626930292134690960e-04,1.236376061419688476e-04,6.957729722160805826e-05
4.641588833612782412e-03,1.982442140340861711e-04,1.744504024751708786e-04,1.325725524738555271e-04,7.460545520680024066e-05
4.977023564332113716e-03,2.125707726619494834e-04,1.870574484406342577e-04,1.421532025559585843e-04,7.999698420141129859e-05
5.336699231206313079e-03,2.279326718828165533e-04,2.005755705957781561e-04,1.524262196045487864e-04,8.577814401885099430e-05
5.722367659350220161e-03,2.444047328851781499e-04,2.150706098858704972e-04,1.634416390569048158e-04,9.197709219629477838e-05
6.135907273413176120e-03,2.620671839769650609e-04,2.306131653983885439e-04,1.752531122723612728e-04,9.862402113790836873e-05
6.579332246575682851e-03,2.810060513430486136e-04,2.472789382207367511e-04,1.879181678449482796e-04,1.057513051690322944e-04
7.054802310718645900e-03,3.013135780417009781e-04,2.651491001476119968e-04,2.014984918003721154e-04,1.133936582175641835e-04
7.564633275546291807e-03,3.230886732807654706e-04,2.843106890338166232e-04,2.160602280420548726e-04,1.215883028905355987e-04
8.111308307896872294e-03,3.464373941617672481e-04,3.048570327181316557e-04,2.316743005095711031e-04,1.303751517693844790e-04
8.697490026177834635e-03,3.714734622383335325e-04,3.268882035829812614e-04,2.484167586185826132e-04,1.397970018069318997e-04
9.326033468832201426e-03,3.983188174048546762e-04,3.505115059638682609e-04,2.663691476647565858e-04,1.498997427728911223e-04
1.000000000000000021e-02,4.271042118131405767e-04,3.758419987825318545e-04,2.856189059957463770e-04,1.607325807631503176e-04
1.072267222010323331e-02,4.579698467097849325e-04,4.030030559493527121e-04,3.062597908856866087e-04,1.723482778614529327e-04
1.149756995397735633e-02,4.910660552959945262e-04,4.321269672644832607e-04,3.283923351864573618e-04,1.848034091207632131e-04
1.232846739442066027e-02,5.265540349358038569e-04,4.633555827444333134e-04,3.521243369798654987e-04,1.981586381159580051e-04
1.321941148466028795e-02,5.646066322789410584e-04,4.968410035123478922e-04,3.775713846156272639e-04,2.124790124099472117e-04
1.417474162926804851e-02,6.054091851223441069e-04,5.327463226170065262e-04,4.048574196923899484e-04,2.278342803723113060e-04
1.519911082952933243e-02,6.491604251106694026e-04,5.712464193887529726e-04,4.341153407238269196e-04,2.442992308935393276e-04
1.629750834620643379e-02,6.960734456724578835e-04,6.125288112013214893e-04,4.654876504300027693e-04,2.619540576494739596e-04
1.747528400007683155e-02,7.463767399063601232e-04,6.567945667881274320e-04,4.991271498066915000e-04,2.808847496901331771e-04
1.873817422860383011e-02,8.003153134725142330e-04,7.042592855613783029e-04,5.351976823531509305e-04,3.011835102553043781e-04
2.009233002565046292e-02,8.581518779094939389e-04,7.551541477038748069e-04,5.738749320831770676e-04,3.229492058567729265e-04
2.154434690031886701e-02,9.201681301889567998e-04,8.097270401480087185e-04,6.153472792061924837e-04,3.462878478144822201e-04
2.310129700083158460e-02,9.866661247401441875e-04,8.682437639261449862e-04,6.598167176460333376e-04,3.713131085919680599e-04
2.477076355991714163e-02,1.057969744626807446e-03,9.309893287728762332e-04,7.074998388662833999e-04,3.981468754459278740e-04
2.656087782946683906e-02,1.134426279041955352e-03,9.982693412845453085e-04,7.586288867938986366e-04,4.269198440864938938e-04
2.848035868435805015e-02,1.216408114803827671e-03,1.070411493397255623e-03,8.134528889792800449e-04,4.577721552397060259e-04
3.053855508833412669e-02,1.304314550091511832e-03,1.147767158432995514e-03,8.722388695020826454e-04,4.908540772125575147e-04
3.274549162877732345e-02,1.398573739254272991e-03,1.230713102487633213e-03,9.352731495304248549e-04,5.263267377851507103e-04
3.511191734215127896e-02,1.499644778166766114e-03,1.319653319496117772e-03,1.002862741867831253e-03,5.643629089946382424e-04
3.764935806792472223e-02,1.608019940287169118e-03,1.415020998912806544e-03,1.075336846280277280e-03,6.051478486333455604e-04
4.037017258596558439e-02,1.724227074308928419e-03,1.517280635590507500e-03,1.153048452886296007e-03,6.488802025596015870e-04
4.328761281083062101e-02,1.848832175084221549e-03,1.626930292134690960e-03,1.236376061419688314e-03,6.957729722160797695e-04
4.641588833612782239e-02,1.982442140340861386e-03,1.744504024751708732e-03,1.325725524738554078e-03,7.460545520680016748e-04
4.977023564332114236e-02,2.125707726619494725e-03,1.870574484406342794e-03,1.421532025559588608e-03,7.999698420141121728e-04
5.336699231206313426e-02,2.279326718828165316e-03,2.005755705957781507e-03,1.524262196045487756e-03,8.577814401885090756e-04
5.722367659350220681e-02,2.444047328851781716e-03,2.150706098858705135e-03,1.634416390569048104e-03,9.197709219629468351e-04
6.135907273413176294e-02,2.620671839769650718e-03,2.306131653983882999e-03,1.752531122723614354e-03,9.862402113790837144e-04
6.579332246575682330e-02,2.810060513430486136e-03,2.472789382207370330e-03,1.879181678449482742e-03,1.057513051690324056e-03
7.054802310718645553e-02,3.013135780417009781e-03,2.651491001476120185e-03,2.014984918003721263e-03,1.133936582175641781e-03
7.564633275546291113e-02,3.230886732807654489e-03,2.843106890338168834e-03,2.160602280420548943e-03,1.215883028905356041e-03
8.111308307896872294e-02,3.464373941617672481e-03,3.048570327181313738e-03,2.316743005095711194e-03,1.303751517693843651e-03
8.697490026177834288e-02,3.714734622383334892e-03,3.268882035829812505e-03,2.484167586185828842e-03,1.397970018069320244e-03
9.326033468832199691e-02,3.983188174048545895e-03,3.505115059638682935e-03,2.663691476647565750e-03,1.498997427728911277e-03
1.000000000000000056e-01,4.271042118131405767e-03,3.758419987825318328e-03,2.856189059957461168e-03,1.607325807631500032e-03
1.072267222010325205e-01,4.579698467097857023e-03,4.030030559493535253e-03,3.062597908856872376e-03,1.723482778614531061e-03
1.149756995397735598e-01,4.910660552959945045e-03,4.321269672644832173e-03,3.283923351864576762e-03,1.848034091207632294e-03
1.232846739442063494e-01,5.265540349358027727e-03,4.633555827444323268e-03,3.521243369798651626e-03,1.981586381159577883e-03
1.321941148466029003e-01,5.646066322789411451e-03,4.968410035123479139e-03,3.775713846156273073e-03,2.124790124099474285e-03
1.417474162926807835e-01,6.054091851223453863e-03,5.327463226170075887e-03,4.048574196923907832e-03,2.278342803723115446e-03
1.519911082952933035e-01,6.491604251106693375e-03,5.712464193887529726e-03,4.341153407238264317e-03,2.442992308935390891e-03
1.629750834620646849e-01,6.960734456724592713e-03,6.125288112013228120e-03,4.654876504300037125e-03,2.619540576494742198e-03
1.747528400007683225e-01,7.463767399063600365e-03,6.567945667881274104e-03,4.991271498066915217e-03,2.808847496901331880e-03
1.873817422860387105e-01,8.003153134725158810e-03,7.042592855613804929e-03,5.351976823531525568e-03,3.011835102553050286e-03
2.009233002565045945e-01,8.581518779094935920e-03,7.551541477038748069e-03,5.738749320831765255e-03,3.229492058567725796e-03
2.154434690031886701e-01,9.201681301889565179e-03,8.097270401480087185e-03,6.153472792061924837e-03,3.462878478144822310e-03
2.310129700083158044e-01,9.866661247401434937e-03,8.682437639261448778e-03,6.598167176460332725e-03,3.713131085919676912e-03
2.477076355991714163e-01,1.057969744626806839e-02,9.309893287728762332e-03,7.074998388662833565e-03,3.981468754459278198e-03
2.656087782946684461e-01,1.134426279041954831e-02,9.982693412845453085e-03,7.586288867938993305e-03,4.269198440864939263e-03
2.848035868435804807e-01,1.216408114803827108e-02,1.070411493397256317e-02,8.134528889792791775e-03,4.577721552397064596e-03
3.053855508833412946e-01,1.304314550091511572e-02,1.147767158432995600e-02,8.722388695020826671e-03,4.908540772125574714e-03
3.274549162877732345e-01,1.398573739254272731e-02,1.230713102487633083e-02,9.352731495304248549e-03,5.263267377851507320e-03
3.511191734215127203e-01,1.499644778166765897e-02,1.319653319496117208e-02,1.002862741867831253e-02,5.643629089946376569e-03
3.764935806792471529e-01,1.608019940287169075e-02,1.415020998912805764e-02,1.075336846280277280e-02,6.051478486333468181e-03
4.037017258596549696e-01,1.724227074308924690e-02,1.517280635590503683e-02,1.153048452886293145e-02,6.488802025596009798e-03
4.328761281083062240e-01,1.848832175084221680e-02,1.626930292134690093e-02,1.236376061419689094e-02,6.957729722160805284e-03
4.641588833612791398e-01,1.982442140340865550e-02,1.744504024751711291e-02,1.325725524738557287e-02,7.460545520680031926e-03
4.977023564332114236e-01,2.125707726619494725e-02,1.870574484406341623e-02,1.421532025559587957e-02,7.999698420141121077e-03
5.336699231206302185e-01,2.279326718828160458e-02,2.005755705957776650e-02,1.524262196045483853e-02,8.577814401885073409e-03
5.722367659350220404e-01,2.444047328851781456e-02,2.150706098858704007e-02,1.634416390569048971e-02,9.197709219629469218e-03
6.135907273413189200e-01,2.620671839769656009e-02,2.306131653983886642e-02,1.752531122723616913e-02,9.862402113790857960e-03
6.579332246575682053e-01,2.810060513430485615e-02,2.472789382207367728e-02,1.879181678449481918e-02,1.057513051690324099e-02
7.054802310718630842e-01,3.013135780417003015e-02,2.651491001476113246e-02,2.014984918003718053e-02,1.133936582175640133e-02
7.564633275546290836e-01,3.230886732807653622e-02,2.843106890338168921e-02,2.160602280420548943e-02,1.215883028905356648e-02
8.111308307896889502e-01,3.464373941617678726e-02,3.048570327181321371e-02,2.316743005095715791e-02,1.303751517693846861e-02
8.697490026177834288e-01,3.714734622383333851e-02,3.268882035829810684e-02,2.484167586185827281e-02,1.397970018069320287e-02
9.326033468832181095e-01,3.983188174048536007e-02,3.505115059638675562e-02,2.663691476647561673e-02,1.498997427728909065e-02
1.000000000000000000e+00,4.271042118131403165e-02,3.758419987825316333e-02,2.856189059957462556e-02,1.607325807631500639e-02


==> anc/wd_lim_res_30.csv <==
# mAp[eV], gmt(eps=0.3)
1.000000000000000000e+01,1.288418751629485837e-06
1.102628651092056167e+01,1.288418751629485837e-06
1.215789942209087471e+01,1.288418751629485837e-06
1.340564823989295107e+01,1.288418751629485837e-06
1.478145183576776311e+01,1.288418751629485837e-06
1.629845229885479796e+01,1.288418751629485837e-06
1.797114047317448993e+01,1.288418751629485837e-06
1.981549437852224571e+01,1.288418751629485837e-06
2.184913183731220698e+01,1.288418751629485837e-06
2.409147876530805732e+01,1.288418751629485837e-06
2.656395473380454320e+01,1.288418751629485837e-06
2.929017757580533043e+01,1.288418751629485837e-06
3.229618899065702209e+01,1.288418751629485837e-06
3.561070330218227298e+01,1.288418751629485837e-06
3.926538174652466751e+01,1.288418751629485837e-06
4.329513490978514767e+01,1.288418751629485837e-06
4.773845620442499182e+01,1.280281915612931449e-06
5.263778956990233127e+01,1.288418751629485837e-06
5.803993490992890969e+01,1.280281915612931449e-06
6.399649513920566335e+01,1.288418751629485837e-06
1.000000000000000000e+02,1.288418751629485837e-06
1.452653925946781328e+02,1.235735457906594462e-06
1.836177718380406816e+02,1.003325824639083888e-06
2.142132332353708364e+02,7.197741365118486302e-07
2.313726857935368457e+02,3.537483059704669759e-07
2.499066884093665237e+02,1.485647733284314974e-07
2.699253487832433507e+02,1.344665431913524378e-07
3.401269511473155944e+02,1.215769736019252618e-07
3.401269511473155944e+02,1.215769736019252618e-07
3.673726641866833802e+02,1.264272141036287701e-07
3.968008825421381403e+02,1.167090947316703552e-07
4.285864347985615836e+02,1.203422447083102768e-07
4.629181541042444223e+02,1.144947425723407293e-07
5.043159487171358819e+02,1.110934037256472830e-07
5.711586478126434940e+02,1.035792801239883128e-07
7.325965428215230304e+02,1.047533120328508413e-07
9.396648314954691159e+02,9.850261749390403044e-08
1.064209244064724544e+03,9.469867647020413139e-08
2.245697995539774183e+03,7.995390770798558955e-08
3.262222009711669671e+03,7.036687398284458206e-08
4.184288507901585035e+03,6.466430644165036457e-08
4.738879609717655512e+03,6.300638365072299148e-08
6.078323128297230141e+03,5.680168476795305119e-08
1.128837891684688293e+04,4.702804484688012740e-08
1.274274985703134735e+04,4.650236811566130995e-08
1.438449888287662907e+04,4.531213886394663351e-08
1.438449888287662907e+04,4.526030956699870539e-08
1.623776739188720967e+04,4.477878991925648443e-08
1.832980710832437398e+04,4.372623221406375306e-08
2.069138081114790111e+04,4.467169079053060704e-08
2.976351441631319176e+04,4.521697813939582842e-08
4.281332398719395860e+04,5.011302294977084451e-08
6.158482110660267062e+04,6.347340723938328601e-08
6.951927961775605218e+04,1.018578564375497896e-07
7.847599703514606517e+04,1.203966966120364500e-06
8.858667904100831947e+04,2.691641763097496215e-06
1.000000000000000000e+05,3.237101000519252078e-06
1.000000000000000000e+05,3.237101000519252078e-06
1.089464658061620721e+05,3.623165283917513129e-06
1.186933241165321815e+05,4.033446426026783878e-06
1.293121817728148599e+05,4.490187114521570134e-06
1.408810518983216025e+05,4.944986219525545159e-06
1.672164035484551277e+05,5.997446443979187426e-06
1.821763619142112730e+05,6.604911835835471703e-06
1.984747078397762671e+05,7.234756544309489405e-06
2.162311797105414735e+05,7.924663274299125545e-06
2.355762282656059251e+05,8.633640564387780992e-06
2.566519749748341565e+05,9.456944941418602313e-06
2.796132561567973462e+05,1.035875966320880435e-05
3.046287605083616218e+05,1.128550255442028879e-05
3.615740020623642486e+05,1.346762286285677272e-05
3.939220965208446141e+05,1.467249913718506088e-05
4.291642021889987518e+05,1.607166935646121793e-05
4.675592307901248569e+05,1.750951575991644890e-05
5.093892574963177904e+05,1.907599860020193179e-05
5.549615932384887710e+05,2.078262629215295377e-05
6.046110424149011960e+05,2.264193684700277525e-05
6.587023625848303782e+05,2.466758998487268961e-05
7.176329442178625613e+05,2.687446748807358573e-05
7.818357301860677544e+05,2.927878253248223671e-05
8.517823964475218672e+05,3.189819880021131068e-05
9.279868172886053799e+05,3.475196024865367662e-05
1.011008840583022218e+06,3.786103248927051958e-05
1.101458400803055847e+06,4.124825681478301728e-05
1.200000000000000000e+06,4.493851800635549761e-05

